Radial coordinates for defect CFTs

We study the two-point function of local operators in the presence of a defect in a generic conformal field theory. We define two pairs of cross ratios, which are convenient in the analysis of the OPE in the bulk and defect channel respectively. The new coordinates have a simple geometric interpretation, which can be exploited to efficiently compute conformal blocks in a power expansion. We illustrate this fact in the case of scalar external operators. We also elucidate the convergence properties of the bulk and defect OPE decompositions of the two-point function. In particular, we remark that the expansion of the two-point function in powers of the new cross ratios converges everywhere, a property not shared by the cross ratios customarily used in defect CFT. We comment on the crucial relevance of this fact for the numerical bootstrap.

==> anc/Bulk_CB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     75472,       2004]
NotebookOptionsPosition[     68605,       1878]
NotebookOutlinePosition[     69087,       1897]
CellTagsIndexPosition[     69044,       1894]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Bulk-Channel Conformal Blocks in a radial expansion", "Title",
 CellChangeTimes->{{3.748281248922805*^9, 
  3.7482812673616457`*^9}},ExpressionUUID->"35eb4a56-3164-4fb4-b52d-\
c82b3a6633bb"],

Cell["\<\
In this notebook we define two functions that compute the scalar bulk-channel \
conformal blocks in a radial expansion for any defect CFT.
The functions are called h1[\[CapitalDelta]_,l_][m_] and \
h2[\[CapitalDelta]_,l_][m_] and are computed using the methods explained in \
section 3.

We then check that h1[\[CapitalDelta]_,l_][m_] and \
h2[\[CapitalDelta]_,l_][m_] satisfy the Casimir equation.
Finally we check that h1[\[CapitalDelta]_,l_][m_]=h2[\[CapitalDelta]_,l_][m_].\
\>", "Text",
 CellChangeTimes->{{3.748281273338027*^9, 3.748281439274728*^9}, {
  3.7482814769980917`*^9, 
  3.748281546440344*^9}},ExpressionUUID->"e853afe8-c82f-4e3d-911b-\
5fc4460956ab"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.6670795984773827`*^9, 3.667079601180537*^9}, {
  3.6684392028765182`*^9, 
  3.6684392062989454`*^9}},ExpressionUUID->"808b63a3-7597-4bed-8626-\
b142bcb2241d"],

Cell[TextData[{
 "In this notebook we use the variables:\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"r2", "=", 
    SuperscriptBox["r", "2"]}], ",", " ", 
   RowBox[{"\[Eta]2", "=", 
    SuperscriptBox["\[Eta]", "2"]}]}]],ExpressionUUID->
  "0f799af9-33fd-4357-b03c-9ea06977b5fd"],
 ",\nwhere ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "1aa68d21-34bd-4f51-a93c-7aecc0df01c0"],
 " and ",
 Cell[BoxData[
  FormBox["\[Eta]", TraditionalForm]],ExpressionUUID->
  "b9857517-4390-4bc5-9bb6-8952d4cec75d"],
 " are the bulk radial coordinates defined in section 2.3."
}], "Text",
 CellChangeTimes->{{3.7482811119019003`*^9, 3.7482811432383137`*^9}, {
  3.748281187313571*^9, 
  3.748281237953513*^9}},ExpressionUUID->"4b9e502f-04b6-4acb-9738-\
ad4b6c318e3d"],

Cell[CellGroupData[{

Cell["Casimir Equation in radial coordinates [equation (119)]", "Subsection",
 CellChangeTimes->{{3.748255097709868*^9, 3.748255107437875*^9}, {
  3.748269162354273*^9, 3.748269171616067*^9}, {3.748280215060876*^9, 
  3.7482802176175222`*^9}},ExpressionUUID->"706d972b-b503-4658-91e4-\
946f366593c8"],

Cell["Equation (119):", "Text",
 CellChangeTimes->{{3.74827945756931*^9, 3.748279465473361*^9}, 
   3.748280021005183*^9},ExpressionUUID->"5089e479-d1f8-4092-b1e8-\
73f8702d4797"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCasimirg", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["r", "6"]}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[CapitalDelta]", "12", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", 
         SubscriptBox["c", 
          RowBox[{"\[CapitalDelta]", ",", "l"}]]}]}], ")"}], " ", 
      RowBox[{"g", "[", 
       RowBox[{
        SuperscriptBox["r", "2"], ",", 
        SuperscriptBox["\[Eta]", "2"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "f", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d", "-", "q"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "q"}], ")"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["r", "4"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Eta]", "4"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["g", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["r", "2"], ",", 
        SuperscriptBox["\[Eta]", "2"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["f", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["g", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["r", "2"], ",", 
        SuperscriptBox["\[Eta]", "2"]}], "]"}]}], "-", 
     RowBox[{"f", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "4"]}], ")"}], "2"]}], "+", 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"d", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox["g", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["r", "2"], ",", 
        SuperscriptBox["\[Eta]", "2"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["g", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{
        SuperscriptBox["r", "2"], ",", 
        SuperscriptBox["\[Eta]", "2"]}], "]"}]}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}]}], ",", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[CapitalDelta]", ",", "l"}]], "\[Rule]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], "+", 
        RowBox[{"l", 
         RowBox[{"(", 
          RowBox[{"l", "+", "d", "-", "2"}], ")"}]}]}]}], ",", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "12"], "\[Rule]", 
       "\[CapitalDelta]12"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.748272499813198*^9, 3.7482726313041143`*^9}, 
   3.748272672746169*^9, {3.7482727103562603`*^9, 3.748272731805456*^9}, {
   3.748272772303821*^9, 3.74827277253362*^9}, {3.748272810123806*^9, 
   3.7482728188864717`*^9}, {3.748272874174058*^9, 3.748272908851815*^9}, {
   3.748272970041245*^9, 3.7482729726788*^9}, 3.748273070691567*^9, {
   3.748273171639379*^9, 3.748273173047139*^9}, {3.7482738086543427`*^9, 
   3.748273810759346*^9}, {3.7482750944399767`*^9, 3.748275119406592*^9}, {
   3.7482794299446077`*^9, 3.748279434181016*^9}, {3.74827953667067*^9, 
   3.74827953744482*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"666e94d2-228a-46f0-830e-8c9a0455166a"],

Cell[TextData[{
 "Rewrite (119) for coordinates ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"r2", "=", 
    SuperscriptBox["r", "2"]}], ",", " ", 
   RowBox[{"\[Eta]2", "=", 
    SuperscriptBox["\[Eta]", "2"]}]}]],ExpressionUUID->
  "cef614f1-215a-4d01-bd7e-a4943f53af86"],
 " and use (120):"
}], "Text",
 CellChangeTimes->{{3.7482795154234657`*^9, 3.748279578248349*^9}, 
   3.7482802282071333`*^9},ExpressionUUID->"1834c375-0d6e-4ddf-bd23-\
780f23e04bca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rCasimirh", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"rCasimirg", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Eta]", "k_"], "\[RuleDelayed]", 
            SuperscriptBox["\[Eta]2", 
             RowBox[{"k", "/", "2"}]]}], ",", 
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{"k_:", "1"}]], "\[RuleDelayed]", 
            SuperscriptBox["r2", 
             RowBox[{"k", "/", "2"}]]}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"g", "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "#1"}], ")"}], 
            RowBox[{"\[CapitalDelta]", "/", "2"}]], 
           RowBox[{"h", "[", 
            RowBox[{"#1", ",", "#2"}], "]"}]}], "&"}], ")"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "r2"}], ")"}], 
       RowBox[{"\[CapitalDelta]", "/", "2"}]]], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h", 
           TagBox[
            RowBox[{"(", "__", ")"}],
            Derivative],
           MultilineFunction->None], "[", "__", "]"}], ",", 
         RowBox[{"h", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7482734934092093`*^9, 3.748273562915951*^9}, {
   3.7482751226563463`*^9, 3.7482751242661324`*^9}, 3.7482794332113037`*^9, {
   3.748279541698195*^9, 3.748279547946302*^9}, {3.748280040998455*^9, 
   3.7482800432350473`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"29bd925d-2f46-4850-8c17-5654b6ab576a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Bulk CB: Casimir recurrence relation [sections 3.1.1 and 3.1.2]\
\>", "Subsection",
 CellChangeTimes->{{3.6676493466871214`*^9, 3.667649348348217*^9}, {
  3.668439215312397*^9, 3.6684392156091223`*^9}, {3.748257409581792*^9, 
  3.7482574138389874`*^9}, {3.748280260173574*^9, 
  3.7482802684833393`*^9}},ExpressionUUID->"93658d35-3c2f-4248-a536-\
7e19587f04d9"],

Cell[TextData[{
 "The conformal block is the function h1[\[CapitalDelta]_,l_][m_].\n(\
\[CapitalDelta],l): conformal dimension and spin of the exchanged operator\n\
m: the CB is correct up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "[", 
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"2", "m"}], "+", "1"}]], "]"}], TraditionalForm]],
  ExpressionUUID->"c61aed8f-32d2-4802-ab6e-52871e955f94"]
}], "Text",
 CellChangeTimes->{{3.74828073527943*^9, 3.7482807483822193`*^9}, {
  3.7482810253970613`*^9, 
  3.748281025555683*^9}},ExpressionUUID->"68c3d305-64e4-4495-91a8-\
4ae251dc419a"],

Cell[CellGroupData[{

Cell["\<\
Loading the linear equation for the coefficients w(m,j) [equation (62)]\
\>", "Subsubsection",
 CellChangeTimes->{{3.748280767685913*^9, 
  3.7482807918672667`*^9}},ExpressionUUID->"e7112822-d070-46fd-b9f9-\
0daa90c4f8d6"],

Cell["\<\
rec[m,j] is equation (62).
Repw[m_,j_][\[CapitalDelta]_,l_][d_,q_,\[CapitalDelta]12_] is a recurrence \
relation for w(m,j) in terms of w(m\[CloseCurlyQuote],j) with m\
\[CloseCurlyQuote]<m, which is trivially obtained from the linear equation \
(62):\
\>", "Text",
 CellChangeTimes->{{3.748255922731029*^9, 3.748255945971344*^9}, {
  3.7482561826423597`*^9, 3.748256202278699*^9}, {3.748256234210804*^9, 
  3.748256259429631*^9}, {3.74825631339964*^9, 3.748256386997188*^9}, {
  3.748256648478937*^9, 3.748256650293509*^9}, {3.748267455691132*^9, 
  3.748267457084186*^9}, {3.748280790743471*^9, 
  3.748280847838908*^9}},ExpressionUUID->"38d87123-ba66-4c8c-800e-\
6a273bd21432"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repw", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<rec.txt\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repw", "[", 
      RowBox[{"m_", ",", "j_"}], "]"}], "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", 
    RowBox[{"d_", ",", "q_", ",", "\[CapitalDelta]12_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"rec", "[", 
         RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"w", "[", 
        RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"w", "[", 
         RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], "&"}]}], 
    "//", "Last"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.667649017845313*^9, 3.6676490250947275`*^9}, {
   3.6682257476813745`*^9, 3.668225748594426*^9}, 3.66822580215049*^9, {
   3.668225839781642*^9, 3.668225842104775*^9}, {3.668227211466098*^9, 
   3.6682272275840197`*^9}, {3.7482560974137487`*^9, 3.7482560997100897`*^9}, 
   3.748256155342452*^9, 3.748256375393078*^9, 3.748256450335178*^9, {
   3.748267462565386*^9, 3.748267464202551*^9}, {3.748267953319376*^9, 
   3.748267955897772*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0c2b5ed3-dac7-417f-b42e-8b25037200a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of the CBs according to equation (54)", "Subsubsection",
 CellChangeTimes->{{3.748280863994761*^9, 
  3.748280908589672*^9}},ExpressionUUID->"93c046a8-8e59-4f22-8df7-\
fcfc3cfe6ab6"],

Cell[TextData[{
 "The function h1[\[CapitalDelta]_,l_][m_] uses the recurrence relation \
Repw[m_,j_][\[CapitalDelta]_,l_][d_,q_,\[CapitalDelta]12_] to obtain the \
coefficients w(m\[CloseCurlyQuote],j\[CloseCurlyQuote]) for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "\[LessEqual]", 
    RowBox[{"m", "'"}], "\[LessEqual]", " ", "m"}], TraditionalForm]],
  ExpressionUUID->"487a0a84-d3b1-4bbf-9f29-79ea365a1553"],
 " and Max[0,l-m] \[LessEqual]j\[CloseCurlyQuote]\[LessEqual] l+m. \nThe \
coefficients are then replaced in the expansion of equation (54). \nNotice \
that the function h1[\[CapitalDelta]_,l_][m_] differs from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "\[CapitalDelta]l"], TraditionalForm]],ExpressionUUID->
  "7f411cd9-7a71-460c-a6ad-1df3a22c6ede"],
 " in (54) by a factor of  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "\[CapitalDelta]"], TraditionalForm]],ExpressionUUID->
  "d4df88f5-f5d0-45f6-b53e-ed21756cdb4b"],
 ", namely ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", 
    RowBox[{"\[CapitalDelta]", " ", "l"}]], TraditionalForm]],ExpressionUUID->
  "741bb13b-bc9e-4477-9db6-ce054be20bed"],
 "= ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "\[CapitalDelta]"], TraditionalForm]],ExpressionUUID->
  "2bc19dbf-6f8f-4c79-81e0-41ffa8faa35e"],
 "h1."
}], "Text",
 CellChangeTimes->{{3.748256268210693*^9, 3.748256284051454*^9}, {
  3.74825646875704*^9, 3.748256584926888*^9}, {3.7482566935912*^9, 
  3.748256786794902*^9}, {3.748257129586961*^9, 3.748257246833535*^9}, {
  3.748276522243124*^9, 3.7482765230116167`*^9}, {3.7482789670804768`*^9, 
  3.748279035647003*^9}, {3.748280930218789*^9, 3.748280945824153*^9}, {
  3.752677614695388*^9, 
  3.7526776154825172`*^9}},ExpressionUUID->"effecffa-e14d-4952-acb7-\
d5d2cb575077"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "h1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h1", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j", ",", "Repwm", ",", "CB"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Repwm", "[", "0", "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"0", ",", "l1_"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"m1_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"l1", "-", "l"}], "]"}], ">", 
           RowBox[{"2", "m1"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"m1_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "l1", "]"}], "===", "Integer"}], "&&", 
           RowBox[{"l1", "<", "0"}]}]}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Repwm", "[", "m1_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Repwm", "[", "m1", "]"}], "=", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"auxrep", ",", "auxrep1"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"auxrep", "=", 
           RowBox[{"Repwm", "[", 
            RowBox[{"m1", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "l", "]"}], "=!=", "Integer"}], "||", 
               RowBox[{
                RowBox[{"l", "+", 
                 RowBox[{"2", "m1"}], "-", "j"}], "\[GreaterEqual]", "0"}]}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"auxrep1", "=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Repw", "[", 
                    RowBox[{"m1", ",", 
                    RowBox[{"l", "+", 
                    RowBox[{"2", "m1"}], "-", "j"}]}], "]"}], "[", 
                    RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
                    RowBox[{"d", ",", "q", ",", "\[CapitalDelta]12"}], "]"}], 
                   "/.", "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
                 "Factor"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"auxrep", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", 
              RowBox[{"4", "m1"}], ",", "2"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
        "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"CB", "=", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"m2", "=", "0"}], "m"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j2", "=", 
           RowBox[{"-", "m2"}]}], "m2"], 
         RowBox[{
          RowBox[{"w", "[", 
           RowBox[{"m2", ",", 
            RowBox[{"l", "+", 
             RowBox[{"2", " ", "j2"}]}]}], "]"}], " ", 
          RowBox[{
           SubscriptBox["F", 
            RowBox[{"m2", ",", 
             RowBox[{"l", "+", 
              RowBox[{"2", " ", "j2"}]}]}]], "[", 
           RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}]}]}], "//.", 
       RowBox[{"Repwm", "[", "m", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "l1_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], "\[IndentingNewLine]", 
         FractionBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "l1", "-", "d", "+", "q"}], ")"}]}], ",", 
            FractionBox["l1", "2"]}], "]"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"d", "+", "l1", "-", "2"}], ")"}]}], ",", 
            FractionBox["l1", "2"]}], "]"}]], 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["l1", "2"]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l1"}], ")"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "d", "-", "q"}], ")"}]}], ",", "\[Eta]1"}], 
          "]"}]}]}], "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.748277602179285*^9, 3.748277660233047*^9, {3.748277701349256*^9, 
   3.7482777040177717`*^9}, {3.748277734101306*^9, 3.748277737138051*^9}, {
   3.748277783792926*^9, 3.748277804183073*^9}, {3.748278176258086*^9, 
   3.748278184135468*^9}, {3.748278427936431*^9, 3.748278460238006*^9}, 
   3.7482785556691847`*^9, {3.748278599562015*^9, 3.748278630718794*^9}, {
   3.7482786732678833`*^9, 3.748278733445272*^9}, {3.7482788605062113`*^9, 
   3.74827886202208*^9}, {3.748278938546336*^9, 3.748278942645699*^9}, {
   3.748279115026991*^9, 3.748279123857614*^9}, {3.7482791888681*^9, 
   3.748279209177194*^9}, {3.748279247410489*^9, 3.748279286159297*^9}, {
   3.748280972158804*^9, 3.7482810008899727`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"222a20ff-6430-4c62-ae21-3328c07a0c02"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.748279199124865*^9, 
  3.748279201029564*^9}},ExpressionUUID->"9908e335-3c3b-4432-9af4-\
a6bb87ddd992"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk CB: Zamolodchikov recurrence relation [sections 3.1.3]", \
"Subsection",
 CellChangeTimes->{{3.6602073537921877`*^9, 3.660207355042259*^9}, {
   3.6602075288151984`*^9, 3.6602075331504464`*^9}, {3.6638763413410716`*^9, 
   3.663876344851078*^9}, 3.667336632837502*^9, {3.748257423588983*^9, 
   3.748257434214181*^9}, {3.748280278921303*^9, 
   3.7482802837482977`*^9}},ExpressionUUID->"69896c87-6b87-4d5e-af8b-\
6272a81cb880"],

Cell[TextData[{
 "The conformal block is the function h2[\[CapitalDelta]_,l_][m_].\n(\
\[CapitalDelta],l): conformal dimension and spin of the exchanged operator\n\
m: the CB is correct up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "[", 
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"2", "m"}], "+", "1"}]], "]"}], TraditionalForm]],
  ExpressionUUID->"39f77edc-21b5-4766-988c-c77694dbbc19"]
}], "Text",
 CellChangeTimes->{{3.748280499666823*^9, 3.7482806905362253`*^9}, {
  3.748280753382759*^9, 
  3.748280754642106*^9}},ExpressionUUID->"5a894262-828d-4eb9-864c-\
34308c81748f"],

Cell[CellGroupData[{

Cell["Positions of null states [equations (128)]", "Subsubsection",
 CellChangeTimes->{{3.663876390621558*^9, 3.663876392072361*^9}, {
  3.7482577902961893`*^9, 3.748257807683093*^9}, {3.748280301097801*^9, 
  3.748280303581489*^9}},ExpressionUUID->"f3183ee9-d931-4dc1-9c33-\
13c481440e59"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"1", "-", "l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "1", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", "n"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", "d", "-", "1", "-", "n"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "2", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "3", "]"}], "[", "n_", "]"}], "=", 
     RowBox[{"2", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", "l"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.658270304672969*^9, 3.658270362969303*^9}, {
   3.6582704056227427`*^9, 3.658270428247037*^9}, {3.6582704622109795`*^9, 
   3.658270480360018*^9}, {3.6582705256746097`*^9, 3.6582705907013288`*^9}, {
   3.6582706318676834`*^9, 3.658270664623557*^9}, {3.6582707191116734`*^9, 
   3.658270748983382*^9}, {3.6582707864545255`*^9, 3.6582708241416807`*^9}, {
   3.658271659556464*^9, 3.6582716640377207`*^9}, 3.660207672784433*^9, {
   3.6646269438278112`*^9, 3.6646269550154514`*^9}, {3.6676472814389963`*^9, 
   3.667647291001543*^9}, 3.748275150086274*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"545a38ad-66b6-45cd-94d8-f3323124a09a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Norm of Null States [equations (130)]", "Subsubsection",
 CellChangeTimes->{{3.638728589285185*^9, 3.6387285983987064`*^9}, {
  3.748257777104773*^9, 3.748257781948037*^9}, {3.748280305226048*^9, 
  3.74828030727844*^9}},ExpressionUUID->"4ee8b4b1-ad31-41ae-8b79-\
890228be0661"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "QA", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QA", "[", "A_", "]"}], "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "\[LessEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QA", "[", "2", "]"}], "[", 
     RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{"n", ">", "l"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n", ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"d", "/", "2"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "1", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "2", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"-", "l"}], ",", "n"}], "]"}], " "}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", 
           RowBox[{"2", " ", "h"}], "-", "2", "-", "n"}], ",", "n"}], "]"}], 
        "  "}]], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", 
        RowBox[{"2", " ", "n"}], "-", "2"}], 
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", "2"}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "3", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], 
       RowBox[{
        SuperscriptBox["16", "n"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "!"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h", "-", "n", "-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.6387286209209943`*^9, 3.6387286304905415`*^9}, {
   3.6387907459125977`*^9, 3.6387907867169323`*^9}, {3.63879099141364*^9, 
   3.638791008439614*^9}, 3.6387910480368786`*^9, {3.6388015111293335`*^9, 
   3.638801578275174*^9}, {3.6388016903185825`*^9, 3.6388016935137653`*^9}, {
   3.6388018202220125`*^9, 3.638801875687185*^9}, {3.638804755545903*^9, 
   3.638804798965387*^9}, {3.638804881733121*^9, 3.6388048908186407`*^9}, {
   3.6388049494589944`*^9, 3.638804958887534*^9}, {3.6646269647060056`*^9, 
   3.664626983948106*^9}, {3.6646519983448477`*^9, 3.664652008851449*^9}, {
   3.6646564132563663`*^9, 3.6646564332505097`*^9}, {3.667647766866761*^9, 
   3.6676477721520634`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5f06c99e-8e99-4efe-aca3-500f323a800a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk OPE [equations (132)]", "Subsubsection",
 CellChangeTimes->{{3.6673267193182707`*^9, 3.6673267195582843`*^9}, {
  3.748257622272335*^9, 3.748257641104472*^9}, {3.7482803105402718`*^9, 
  3.748280312697351*^9}},ExpressionUUID->"0508e680-3592-4d9c-8a64-\
9358a90936fb"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "MA", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n", ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"d", "/", "2"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "1", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[ImaginaryI]"}], ")"}], "n"], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}], "+", "\[CapitalDelta]12", "+", 
          "l"}], "2"], ",", "n"}], "]"}]}]}], ";", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "2", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "\[CapitalDelta]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["\[ImaginaryI]", "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "\[CapitalDelta]12", "+", "\[CapitalDelta]", "-", "l", "-", 
                  RowBox[{"2", " ", "h"}], "+", "2"}], ")"}]}], ",", "n"}], 
              "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", " ", "h"}], "+", "l", "-", "n", "-", "2"}], ",", 
               "n"}], "]"}]}], ")"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"h", "+", "l", "-", "n", "-", "1"}], ",", "n"}], "]"}]}],
           ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "3", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "\[CapitalDelta]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "-", "n"}], ",", "l"}], "]"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "+", "n"}], ",", "l"}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}], "n"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "h"}], "-", "l", "+", "\[CapitalDelta]", "+", 
              "\[CapitalDelta]12"}], ")"}]}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]12"}], 
             ")"}]}], ",", "n"}], "]"}]}]}]}], " ", "\[IndentingNewLine]", 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}],
  "Input",
 CellChangeTimes->{{3.667326733835101*^9, 3.667326807166295*^9}, {
  3.66732696092509*^9, 3.667326987737623*^9}, {3.6676474532738247`*^9, 
  3.6676475496173353`*^9}, {3.6676476545983396`*^9, 3.6676476556534*^9}, {
  3.667647708231407*^9, 3.6676477115185957`*^9}, {3.6676482153194113`*^9, 
  3.667648218340584*^9}, {3.6676482945809445`*^9, 3.6676483365703464`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4fa9debf-358e-4873-ad01-c5c8e6d8d8be"]
}, Closed]],

Cell[CellGroupData[{

Cell["One point function OPE [equations (135)]", "Subsubsection",
 CellChangeTimes->{{3.6750725491172853`*^9, 3.6750725597318277`*^9}, {
  3.7482577033134613`*^9, 3.748257723478363*^9}, {3.748280314462431*^9, 
  3.748280316666189*^9}},ExpressionUUID->"3d08a599-9db7-4eb4-a65a-\
4dc77bc41e9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "1", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(*", 
   SuperscriptBox["\[ImaginaryI]", "n"], " ", "*)"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!!"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{
  3.748257683659477*^9, 3.74826860894515*^9, 3.748268654226321*^9, {
   3.748271386754525*^9, 3.748271388499228*^9}, 3.7482746980801287`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"8b9d92b7-1d8d-4baa-8227-95f6380c8562"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "2", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", "\[ImaginaryI]", ")"}], "n"], "*)"}], 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!!"}], ")"}], "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "-", "d", "-", "l"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "d", "-", "l", "+", "q"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"3", "-", "l", "-", "q"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}]}], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "l"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "-", 
          RowBox[{"2", "l"}], "-", "d"}], "2"], ",", "n"}], "]"}]}]]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{3.748257684304854*^9, 3.7482686135373898`*^9, 
  3.748268656543975*^9, 3.7482747001314983`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"b1790ff5-4319-41af-a95d-463b9b41c4ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "3", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", " ", "n"}]], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["d", "2"], "-", "n"}], ")"}]}], ",", "n"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["d", "2"], "+", "l", "-", "n"}], ")"}]}], ",", "n"}], 
        "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            FractionBox["d", "2"], "-", "n", "-", "q"}], ")"}]}], ",", "n"}], 
        "]"}]}], ")"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"], "+", "l", "-", "n"}], ")"}]}], ",", "n"}], 
      "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.7482576848965063`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"b10e4ee9-6fcc-405c-a518-17247af37020"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "a8f833f0-f34c-4a08-baaa-5b3b126b1ab6"],
 " [equation (123)]"
}], "Subsubsection",
 CellChangeTimes->{{3.748277446843275*^9, 3.7482774515038567`*^9}, {
  3.748277487250565*^9, 3.748277489765093*^9}, {3.748280318838382*^9, 
  3.748280320690851*^9}},ExpressionUUID->"f7f7452a-5170-4b56-8b4c-\
5163e86302d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h\[Infinity]", "[", "l_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "r2"}], ")"}], 
       RowBox[{"1", "-", 
        FractionBox["q", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r2"}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "q"}], ")"}]}]], " "}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
       RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}]]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["l", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"1", "+", "d", "-", "q"}], "2"], ",", "\[Eta]2"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "l", "-", "d", "+", "q"}], ")"}]}], ",", 
         FractionBox["l", "2"]}], "]"}]}], ")"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
       FractionBox["l", "2"]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"0731159f-49d3-4922-9346-ef7a98042e95"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence relation [equation (67)]", "Subsubsection",
 CellChangeTimes->{{3.6750729746696243`*^9, 3.675072979184848*^9}, {
  3.748277519063798*^9, 3.7482775237502823`*^9}, {3.7482803228334208`*^9, 
  3.748280324644926*^9}},ExpressionUUID->"467a1875-7301-4838-ae26-\
76bdd111cfcb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "A"], TraditionalForm]],ExpressionUUID->
  "02cc721d-ed63-41f3-8745-01aca23123e1"],
 " is defined in equation ",
 "(65)"
}], "Text",
 CellChangeTimes->{{3.7482775389727983`*^9, 
  3.748277548627232*^9}},ExpressionUUID->"d6b00ebd-1441-4699-bd9c-\
f3a3a6a1348e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "A_", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"MAL", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}], 
   RowBox[{
    RowBox[{"MA", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}], 
   RowBox[{
    RowBox[{"QA", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.675073007892225*^9, 3.6750730942535996`*^9}, 
   3.748257685593985*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"54360ad0-4a5c-4a0f-adaf-53ff925d7a5a"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "hR", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"m", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"hR", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "m", "]"}], "="}], 
    "*)"}], 
   RowBox[{
    RowBox[{"h\[Infinity]", "[", "l", "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[CapitalDelta]", "-", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SqrtBox["r2"]}], ")"}], 
        RowBox[{
         RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], " ", 
       RowBox[{
        RowBox[{"R", "[", "A", "]"}], "[", 
        RowBox[{"l", ",", "n"}], "]"}], " ", 
       RowBox[{
        RowBox[{"hR", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
            RowBox[{"n", ",", "l"}], "]"}], "+", 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
          RowBox[{
           RowBox[{"lA", "[", "A", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
        RowBox[{"m", "-", 
         RowBox[{
          RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2", ",", "m", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"A", "=", "3"}], "3"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "m"], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[CapitalDelta]", "-", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SqrtBox["r2"]}], ")"}], 
        RowBox[{
         RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], " ", 
       RowBox[{
        RowBox[{"R", "[", "A", "]"}], "[", 
        RowBox[{"l", ",", "n"}], "]"}], " ", 
       RowBox[{
        RowBox[{"hR", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
            RowBox[{"n", ",", "l"}], "]"}], "+", 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
          RowBox[{
           RowBox[{"lA", "[", "A", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
        RowBox[{"m", "-", 
         RowBox[{
          RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}]}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6750731101338797`*^9, 3.675073135688018*^9}, {
   3.675073404008731*^9, 3.6750734501845365`*^9}, {3.675073502059391*^9, 
   3.675073657682963*^9}, {3.6750736878594084`*^9, 3.675073714540348*^9}, {
   3.675073798443268*^9, 3.6750739275159674`*^9}, {3.6750741121669493`*^9, 
   3.6750741425595427`*^9}, {3.675074277236224*^9, 3.6750742958734646`*^9}, 
   3.6750744355286837`*^9, {3.675074605563486*^9, 3.6750746060168076`*^9}, {
   3.675074890315713*^9, 3.6750748907570267`*^9}, {3.6750749421585445`*^9, 
   3.675075011650916*^9}, {3.6750751312578917`*^9, 3.6750751317912703`*^9}, {
   3.6750752791599693`*^9, 3.67507527955425*^9}, {3.6750753147622623`*^9, 
   3.675075350078353*^9}, {3.6750753805099726`*^9, 3.6750753808652253`*^9}, {
   3.675075547934921*^9, 3.6750755794523125`*^9}, {3.6750760777443266`*^9, 
   3.675076085206628*^9}, {3.6750762105356674`*^9, 3.675076297575506*^9}, {
   3.675412633919282*^9, 3.6754126447418327`*^9}, {3.74826883437013*^9, 
   3.748268840425055*^9}, {3.748274908599235*^9, 3.7482749383738413`*^9}, {
   3.748275024864773*^9, 3.74827503278117*^9}, {3.748275235712493*^9, 
   3.7482752720016823`*^9}, 3.748276990348907*^9, {3.748277137100143*^9, 
   3.748277148539576*^9}, {3.748277221157653*^9, 3.748277229341816*^9}, 
   3.748277297781034*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"30d59ef8-473d-42b0-a411-7057c3048038"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h2", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
    RowBox[{"2", "m"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.748277285902314*^9, 3.748277303088532*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b87ed661-ef02-4d67-8b3b-02433226050b"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some checks", "Section",
 CellChangeTimes->{{3.748280342704692*^9, 3.748280346102669*^9}, {
  3.748281473241663*^9, 
  3.748281473752323*^9}},ExpressionUUID->"7ec30020-f378-4a51-b713-\
5ff3aa77411f"],

Cell[CellGroupData[{

Cell["Checks: Appendix B", "Subsection",
 CellChangeTimes->{{3.748280068987205*^9, 
  3.748280101482418*^9}},ExpressionUUID->"821bbeac-07d4-43a9-a46f-\
3cd0a1ebd0b2"],

Cell[CellGroupData[{

Cell["Check (56) and (121)", "Subsubsection",
 CellChangeTimes->{{3.74827963394496*^9, 
  3.748279648598444*^9}},ExpressionUUID->"83a094a6-39cf-4401-a517-\
216b01cb522d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rCasimirh", "+", 
    RowBox[{"O", "[", "r2", "]"}]}], "//", "Normal"}], "//", 
  "FullSimplify"}], "\n", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"h", "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["l", "2"]}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
           FractionBox[
            RowBox[{"1", "+", "d", "-", "q"}], "2"], ",", "#2"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "l", "-", "d", "+", "q"}], ")"}]}], ",", 
           FractionBox["l", "2"]}], "]"}]}], ")"}], "/", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
         FractionBox["l", "2"]}], "]"}]}], "&"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "6", ",", "2"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}], "\n", 
 RowBox[{"ClearAll", "[", "h", "]"}]}], "Input",
 CellChangeTimes->{{3.7482739196342583`*^9, 3.748273978669547*^9}, {
   3.748274062707193*^9, 3.7482742079160147`*^9}, {3.748274394451585*^9, 
   3.7482743994982758`*^9}, {3.74827443933932*^9, 3.748274484606203*^9}, {
   3.748274560311346*^9, 3.748274568478619*^9}, 3.748275134422697*^9, {
   3.7482796727322702`*^9, 3.7482798334899597`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3a3a7ad3-69f2-47c9-9d2a-f929b7faf3ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "l", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}], " ", 
   RowBox[{"h", "[", 
    RowBox[{"0", ",", "\[Eta]2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["h", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"0", ",", "\[Eta]2"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
   RowBox[{
    SuperscriptBox["h", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"0", ",", "\[Eta]2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.748273922271106*^9, 3.748273979212063*^9}, {
   3.748274091617794*^9, 3.748274189238016*^9}, 3.748274275622273*^9, {
   3.748274428482984*^9, 3.7482744851370687`*^9}, {3.748274527673436*^9, 
   3.748274568988558*^9}, 3.748275134943367*^9, {3.748276936908799*^9, 
   3.748276975565753*^9}, {3.748279662879233*^9, 3.74827969409657*^9}, {
   3.748279731088633*^9, 3.748279793240643*^9}, {3.748279827860334*^9, 
   3.748279855488082*^9}, 3.748280046825398*^9, 3.74828105813931*^9, 
   3.752678068941709*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"02f51215-49dd-45a3-89f1-6b28fc2a5f78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.748273922271106*^9, 3.748273979212063*^9}, {
   3.748274091617794*^9, 3.748274189238016*^9}, 3.748274275622273*^9, {
   3.748274428482984*^9, 3.7482744851370687`*^9}, {3.748274527673436*^9, 
   3.748274568988558*^9}, 3.748275134943367*^9, {3.748276936908799*^9, 
   3.748276975565753*^9}, {3.748279662879233*^9, 3.74827969409657*^9}, {
   3.748279731088633*^9, 3.748279793240643*^9}, {3.748279827860334*^9, 
   3.748279855488082*^9}, 3.748280046825398*^9, 3.74828105813931*^9, 
   3.752678068988867*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"79b80188-13e4-4422-b354-9f5c88a3277b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check (122-123)", "Subsubsection",
 CellChangeTimes->{{3.748279598923809*^9, 
  3.748279614165104*^9}},ExpressionUUID->"7b544be0-1ec5-411f-a873-\
553f2fe64ba8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"rCasimirh", ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r2", ",", "\[Eta]2"}], "]"}], ",", "r2"}], "]"}], "//", 
    "FullSimplify"}], "//", "PowerExpand"}], ")"}]}], "Input",
 CellChangeTimes->{{3.7482737808106422`*^9, 3.7482737826921797`*^9}, {
   3.748273867331459*^9, 3.7482738761091337`*^9}, 3.748275129940609*^9, 
   3.748279589236987*^9, 3.748279621736353*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"9c57481b-fdc7-4577-8203-56426dfcbb3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r2", ",", "\[Eta]2"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "r2"}], ")"}], 
       RowBox[{"1", "-", 
        FractionBox["q", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r2"}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "q"}], ")"}]}]], " ", 
      RowBox[{"C", "[", "1", "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
       RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}]]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7482737691404333`*^9, 3.7482737831420116`*^9}, 
   3.7482738180898848`*^9, {3.7482738695955057`*^9, 3.748273877502885*^9}, 
   3.748274274192473*^9, 3.748274549212811*^9, 3.7482750690987263`*^9, 
   3.748275130903343*^9, {3.748276936437098*^9, 3.748276975173596*^9}, 
   3.748279618522204*^9, 3.748279858265298*^9, 3.748280047721015*^9, 
   3.748281061621544*^9, 3.752678060864436*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"a5995493-e774-4fc8-8aae-959e71598684"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check: the CBs solve the Casimir equation", "Subsection",
 CellChangeTimes->{{3.748274721772615*^9, 3.748274727398106*^9}, {
  3.748280103709779*^9, 
  3.748280127155684*^9}},ExpressionUUID->"6b6959c1-84bd-4cef-a11c-\
4b6cad59e5c3"],

Cell[CellGroupData[{

Cell["\<\
Bulk CB: Casimir recurrence relation [sections 3.1.1 and 3.1.2]\
\>", "Subsubsection",
 CellChangeTimes->{{3.748280366943335*^9, 
  3.748280414799708*^9}},ExpressionUUID->"01b18b33-7a4f-48d7-af7a-\
c6e8bc5f16e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r2_", ",", "\[Eta]2_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"h1", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "m", "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "r2", "]"}], 
      RowBox[{"m", "+", "1"}]]}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Series", "[", 
    RowBox[{"rCasimirh", ",", 
     RowBox[{"{", 
      RowBox[{"r2", ",", "0", ",", "m"}], "}"}]}], "]"}], ")"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "h", ",", "m", ",", "l", ",", "q", ",", "\[CapitalDelta]12", ",", "d"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.74827654433703*^9, 3.748276587075529*^9}, 
   3.7482770846061277`*^9, {3.748277359561904*^9, 3.748277359772648*^9}, {
   3.7482801773525753`*^9, 3.7482801795594893`*^9}, {3.748280447225239*^9, 
   3.748280460016377*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"18eb577e-079f-4a3a-a913-3f890c858e63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.314232`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.748276576255589*^9, 3.748276589364078*^9}, {
   3.748277057494198*^9, 3.748277086552809*^9}, {3.7482773322814207`*^9, 
   3.7482773613154907`*^9}, 3.74828018378603*^9, 3.748280467375881*^9, 
   3.748281066857443*^9, 3.7526780808967123`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"cd630deb-c434-4960-b60f-e9a15845517b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r2", "]"}], "5"],
  SeriesData[$CellContext`r2, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.748276576255589*^9, 3.748276589364078*^9}, {
   3.748277057494198*^9, 3.748277086552809*^9}, {3.7482773322814207`*^9, 
   3.7482773613154907`*^9}, 3.74828018378603*^9, 3.748280467375881*^9, 
   3.748281066857443*^9, 3.752678081832549*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"f4fc1025-92c5-4a30-a933-846b243390e0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk CB: Zamolodchikov recurrence relation [sections 3.1.3]", \
"Subsubsection",
 CellChangeTimes->{
  3.7482804300429087`*^9},ExpressionUUID->"c1776eb5-c4a2-4747-8fb0-\
0080e57c1d48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r2_", ",", "\[Eta]2_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"h2", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "m", "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "r2", "]"}], 
      RowBox[{"m", "+", "1"}]]}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Series", "[", 
    RowBox[{"rCasimirh", ",", 
     RowBox[{"{", 
      RowBox[{"r2", ",", "0", ",", "m"}], "}"}]}], "]"}], ")"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "h", ",", "m", ",", "l", ",", "q", ",", "\[CapitalDelta]12", ",", "d"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7482747723890467`*^9, 3.748274777900255*^9}, {
   3.748274808634778*^9, 3.748274825022978*^9}, {3.7482748681184387`*^9, 
   3.748274875708125*^9}, 3.74827492560935*^9, {3.748274960047138*^9, 
   3.748274962392784*^9}, 3.748275000450314*^9, 3.748275037918373*^9, {
   3.748275197817821*^9, 3.748275220883876*^9}, {3.748275280654236*^9, 
   3.748275280818738*^9}, 3.748277082161955*^9, {3.748277310227126*^9, 
   3.748277351055822*^9}, {3.748280168894616*^9, 3.7482801725408287`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"718b21b8-731f-4e84-b494-84fdbed38b55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.82711`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.748274729944386*^9, {3.7482747742676153`*^9, 3.748274825423868*^9}, {
   3.74827486909864*^9, 3.748274878177019*^9}, 3.7482749265028963`*^9, {
   3.748274956503416*^9, 3.748274960495982*^9}, 3.74827499747173*^9, {
   3.748275033406878*^9, 3.7482750810775557`*^9}, 3.748275152648848*^9, {
   3.74827519199193*^9, 3.748275247858786*^9}, 3.748275295484877*^9, {
   3.748277116543088*^9, 3.7482771422610826`*^9}, {3.7482773198608522`*^9, 
   3.7482773547990427`*^9}, 3.74828018027061*^9, 3.748280469901703*^9, 
   3.748281075684311*^9, 3.752678101168129*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"110c59dd-5e87-47d1-80cf-780d3cb8f484"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r2", "]"}], "5"],
  SeriesData[$CellContext`r2, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.748274729944386*^9, {3.7482747742676153`*^9, 3.748274825423868*^9}, {
   3.74827486909864*^9, 3.748274878177019*^9}, 3.7482749265028963`*^9, {
   3.748274956503416*^9, 3.748274960495982*^9}, 3.74827499747173*^9, {
   3.748275033406878*^9, 3.7482750810775557`*^9}, 3.748275152648848*^9, {
   3.74827519199193*^9, 3.748275247858786*^9}, 3.748275295484877*^9, {
   3.748277116543088*^9, 3.7482771422610826`*^9}, {3.7482773198608522`*^9, 
   3.7482773547990427`*^9}, 3.74828018027061*^9, 3.748280469901703*^9, 
   3.748281075684311*^9, 3.752678102133122*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"19e05884-9fd8-4ad7-8511-32833daacbe8"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check: the two ways to compute CBs are equivalent", "Subsection",
 CellChangeTimes->{{3.675412797452219*^9, 3.6754128048065243`*^9}, {
  3.74827784694528*^9, 
  3.748277867189275*^9}},ExpressionUUID->"3b5f4183-b9ef-4cc7-a573-\
febc077f30d2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"h1", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "deg", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "r2", "]"}], 
       RowBox[{"deg", "+", "1"}]]}], ")"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"r2", ",", "\[Eta]2"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Apart", "[", 
        RowBox[{"#", ",", "\[CapitalDelta]"}], "]"}], "&"}]}], "]"}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"h2", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "deg", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "r2", "]"}], 
       RowBox[{"deg", "+", "1"}]]}], ")"}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"r2", ",", "\[Eta]2"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Apart", "[", 
        RowBox[{"#", ",", "\[CapitalDelta]"}], "]"}], "&"}]}], "]"}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "-", "%"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"l", ",", "\[CapitalDelta]12", ",", "d", ",", "q", ",", "deg"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6750737280919957`*^9, 3.675073731902684*^9}, {
   3.6750739952090626`*^9, 3.6750740265511436`*^9}, {3.67507414943943*^9, 
   3.6750741612958727`*^9}, {3.675074204961877*^9, 3.6750742493073816`*^9}, {
   3.675074317151601*^9, 3.675074326671364*^9}, {3.675074407732956*^9, 
   3.675074424480835*^9}, {3.6750745104199085`*^9, 3.6750746870843267`*^9}, {
   3.6750747177341204`*^9, 3.6750748453187447`*^9}, {3.6750750585212154`*^9, 
   3.6750750598801994`*^9}, {3.675075141227993*^9, 3.6750751483530364`*^9}, {
   3.675075194597906*^9, 3.6750751955755873`*^9}, {3.6750753993503585`*^9, 
   3.6750754049933677`*^9}, 3.6750755662089033`*^9, 3.675075597674258*^9, {
   3.6750758550551157`*^9, 3.67507594772095*^9}, {3.675412660156502*^9, 
   3.6754127878415337`*^9}, {3.6754128294644127`*^9, 3.675412860096016*^9}, {
   3.67541303703409*^9, 3.6754132933913727`*^9}, {3.7482572910455837`*^9, 
   3.748257295198737*^9}, {3.748257339051756*^9, 3.748257371997222*^9}, {
   3.748267165981473*^9, 3.7482673884434767`*^9}, {3.7482684886981363`*^9, 
   3.7482684943186617`*^9}, 3.7482689406918087`*^9, {3.7482755442534933`*^9, 
   3.74827563129416*^9}, {3.7482757910254517`*^9, 3.7482758716967773`*^9}, {
   3.7482759112591877`*^9, 3.74827593069494*^9}, {3.7482766077090178`*^9, 
   3.7482767363681097`*^9}, {3.7482768770455627`*^9, 
   3.7482769054926167`*^9}, {3.748276961807784*^9, 3.748276969450131*^9}, {
   3.748277004682654*^9, 3.748277019439122*^9}, {3.748277372359515*^9, 
   3.7482773768782663`*^9}, {3.748277833121111*^9, 3.7482778349536543`*^9}, {
   3.748277877393425*^9, 3.748277880491351*^9}, {3.748278818558001*^9, 
   3.748278819312292*^9}, {3.748278913801296*^9, 3.748278921678197*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"62da7581-ba57-4f3a-9ce2-f52ccb90b281"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6750747380285206`*^9, 3.675074790834036*^9}, {
   3.675074837668309*^9, 3.675074846154338*^9}, 3.675074894374596*^9, 
   3.6750750141106634`*^9, 3.675075060886904*^9, {3.6750751343491063`*^9, 
   3.675075149260681*^9}, 3.6750751975289803`*^9, 3.6750752820159974`*^9, 
   3.6750753522989492`*^9, {3.675075382889683*^9, 3.6750754059740644`*^9}, {
   3.6750755509210796`*^9, 3.6750755992263613`*^9}, {3.675075859207065*^9, 
   3.675075867455926*^9}, {3.675075903078271*^9, 3.6750759488397455`*^9}, 
   3.6750760953978677`*^9, {3.675076270109993*^9, 3.6750762996349683`*^9}, 
   3.675412158230414*^9, {3.675412646968416*^9, 3.675412660969408*^9}, {
   3.675412697476138*^9, 3.675412777517024*^9}, {3.6754128317751226`*^9, 
   3.675412856633504*^9}, 3.675412890200173*^9, {3.6754130376356077`*^9, 
   3.675413301496809*^9}, {3.748257095125895*^9, 3.7482571103515587`*^9}, {
   3.748257268095976*^9, 3.748257298137062*^9}, {3.748257329646285*^9, 
   3.748257383752252*^9}, {3.748267170499658*^9, 3.7482673886928043`*^9}, 
   3.748267502732502*^9, 3.748267963656433*^9, 3.748268414801775*^9, 
   3.748268494867599*^9, {3.748268627657859*^9, 3.7482686311099863`*^9}, {
   3.74826893660213*^9, 3.748268940939166*^9}, 3.748271810265419*^9, {
   3.748275550523448*^9, 3.7482756127644567`*^9}, {3.748275791741115*^9, 
   3.7482758720632753`*^9}, {3.748275914335071*^9, 3.748275931132579*^9}, {
   3.7482760762980633`*^9, 3.7482761234701977`*^9}, {3.748276612792366*^9, 
   3.748276738500152*^9}, {3.7482768706776447`*^9, 3.748276907017255*^9}, {
   3.748276941928918*^9, 3.748277024983349*^9}, {3.748277369359776*^9, 
   3.7482773792787867`*^9}, 3.748277840023056*^9, 3.74827787229678*^9, 
   3.748278213163253*^9, 3.7482782876998987`*^9, {3.748278820239036*^9, 
   3.748278821585887*^9}, 3.7482788663376226`*^9, {3.748278915364409*^9, 
   3.748278924415367*^9}, 3.7482791741401243`*^9, 3.748279213462831*^9, {
   3.7482792704437313`*^9, 3.748279291354096*^9}, 3.74828108409405*^9, 
   3.752678309124454*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"a97f1f79-a273-4835-8b46-a2d632f5c3e4"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 717},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>1.1 Inherited,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 196, 3, 107, "Title",ExpressionUUID->"35eb4a56-3164-4fb4-b52d-c82b3a6633bb"],
Cell[778, 27, 678, 14, 141, "Text",ExpressionUUID->"e853afe8-c82f-4e3d-911b-5fc4460956ab"],
Cell[CellGroupData[{
Cell[1481, 45, 211, 4, 74, "Section",ExpressionUUID->"808b63a3-7597-4bed-8626-b142bcb2241d"],
Cell[1695, 51, 775, 22, 92, "Text",ExpressionUUID->"4b9e502f-04b6-4acb-9738-ad4b6c318e3d"],
Cell[CellGroupData[{
Cell[2495, 77, 300, 4, 60, "Subsection",ExpressionUUID->"706d972b-b503-4658-91e4-946f366593c8"],
Cell[2798, 83, 179, 3, 47, "Text",ExpressionUUID->"5089e479-d1f8-4092-b1e8-73f8702d4797"],
Cell[2980, 88, 6443, 189, 204, "Input",ExpressionUUID->"666e94d2-228a-46f0-830e-8c9a0455166a"],
Cell[9426, 279, 453, 13, 48, "Text",ExpressionUUID->"1834c375-0d6e-4ddf-bd23-780f23e04bca"],
Cell[9882, 294, 1821, 51, 79, "Input",ExpressionUUID->"29bd925d-2f46-4850-8c17-5654b6ab576a"]
}, Closed]],
Cell[CellGroupData[{
Cell[11740, 350, 371, 7, 42, "Subsection",ExpressionUUID->"93658d35-3c2f-4248-a536-7e19587f04d9"],
Cell[12114, 359, 594, 15, 93, "Text",ExpressionUUID->"68c3d305-64e4-4495-91a8-4ae251dc419a"],
Cell[CellGroupData[{
Cell[12733, 378, 232, 5, 49, "Subsubsection",ExpressionUUID->"e7112822-d070-46fd-b9f9-0daa90c4f8d6"],
Cell[12968, 385, 690, 13, 65, "Text",ExpressionUUID->"38d87123-ba66-4c8c-800e-6a273bd21432"],
Cell[13661, 400, 1576, 38, 127, "Input",ExpressionUUID->"0c2b5ed3-dac7-417f-b42e-8b25037200a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15274, 443, 199, 3, 49, "Subsubsection",ExpressionUUID->"93c046a8-8e59-4f22-8df7-fcfc3cfe6ab6"],
Cell[15476, 448, 1776, 41, 92, "Text",ExpressionUUID->"effecffa-e14d-4952-acb7-d5d2cb575077"],
Cell[17255, 491, 6332, 158, 557, "Input",ExpressionUUID->"222a20ff-6430-4c62-ae21-3328c07a0c02"],
Cell[23590, 651, 152, 3, 41, "Input",ExpressionUUID->"9908e335-3c3b-4432-9af4-a6bb87ddd992"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23791, 660, 438, 7, 42, "Subsection",ExpressionUUID->"69896c87-6b87-4d5e-af8b-6272a81cb880"],
Cell[24232, 669, 593, 15, 93, "Text",ExpressionUUID->"5a894262-828d-4eb9-864c-34308c81748f"],
Cell[CellGroupData[{
Cell[24850, 688, 290, 4, 49, "Subsubsection",ExpressionUUID->"f3183ee9-d931-4dc1-9c33-13c481440e59"],
Cell[25143, 694, 2439, 60, 404, "Input",ExpressionUUID->"545a38ad-66b6-45cd-94d8-f3323124a09a"]
}, Closed]],
Cell[CellGroupData[{
Cell[27619, 759, 284, 4, 40, "Subsubsection",ExpressionUUID->"4ee8b4b1-ad31-41ae-8b79-890228be0661"],
Cell[27906, 765, 3832, 109, 425, "Input",ExpressionUUID->"5f06c99e-8e99-4efe-aca3-500f323a800a"]
}, Closed]],
Cell[CellGroupData[{
Cell[31775, 879, 278, 4, 40, "Subsubsection",ExpressionUUID->"0508e680-3592-4d9c-8a64-9358a90936fb"],
Cell[32056, 885, 4261, 108, 551, "Input",ExpressionUUID->"4fa9debf-358e-4873-ad01-c5c8e6d8d8be"]
}, Closed]],
Cell[CellGroupData[{
Cell[36354, 998, 292, 4, 40, "Subsubsection",ExpressionUUID->"3d08a599-9db7-4eb4-a65a-4dc77bc41e9e"],
Cell[36649, 1004, 570, 15, 42, "Input",ExpressionUUID->"8b9d92b7-1d8d-4baa-8227-95f6380c8562"],
Cell[37222, 1021, 1489, 46, 89, "Input",ExpressionUUID->"b1790ff5-4319-41af-a95d-463b9b41c4ae"],
Cell[38714, 1069, 1556, 50, 91, "Input",ExpressionUUID->"b10e4ee9-6fcc-405c-a518-17247af37020"]
}, Closed]],
Cell[CellGroupData[{
Cell[40307, 1124, 421, 10, 41, "Subsubsection",ExpressionUUID->"f7f7452a-5170-4b56-8b4c-5163e86302d6"],
Cell[40731, 1136, 1761, 56, 148, "Input",ExpressionUUID->"0731159f-49d3-4922-9346-ef7a98042e95"]
}, Closed]],
Cell[CellGroupData[{
Cell[42529, 1197, 287, 4, 40, "Subsubsection",ExpressionUUID->"467a1875-7301-4838-ae26-76bdd111cfcb"],
Cell[42819, 1203, 323, 10, 48, "Text",ExpressionUUID->"d6b00ebd-1441-4699-bd9c-f3a3a6a1348e"],
Cell[43145, 1215, 586, 17, 42, "Input",ExpressionUUID->"54360ad0-4a5c-4a0f-adaf-53ff925d7a5a"],
Cell[43734, 1234, 4712, 120, 245, "Input",ExpressionUUID->"30d59ef8-473d-42b0-a411-7057c3048038"],
Cell[48449, 1356, 436, 11, 42, "Input",ExpressionUUID->"b87ed661-ef02-4d67-8b3b-02433226050b"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[48946, 1374, 205, 4, 58, "Section",ExpressionUUID->"7ec30020-f378-4a51-b713-5ff3aa77411f"],
Cell[CellGroupData[{
Cell[49176, 1382, 166, 3, 60, "Subsection",ExpressionUUID->"821bbeac-07d4-43a9-a46f-3cd0a1ebd0b2"],
Cell[CellGroupData[{
Cell[49367, 1389, 170, 3, 49, "Subsubsection",ExpressionUUID->"83a094a6-39cf-4401-a517-216b01cb522d"],
Cell[CellGroupData[{
Cell[49562, 1396, 1937, 52, 148, "Input",ExpressionUUID->"3a3a7ad3-69f2-47c9-9d2a-f929b7faf3ca"],
Cell[51502, 1450, 1635, 46, 64, "Output",ExpressionUUID->"02f51215-49dd-45a3-89f1-6b28fc2a5f78"],
Cell[53140, 1498, 698, 11, 45, "Output",ExpressionUUID->"79b80188-13e4-4422-b354-9f5c88a3277b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53887, 1515, 166, 3, 40, "Subsubsection",ExpressionUUID->"7b544be0-1ec5-411f-a873-553f2fe64ba8"],
Cell[CellGroupData[{
Cell[54078, 1522, 814, 20, 70, "Input",ExpressionUUID->"9c57481b-fdc7-4577-8203-56426dfcbb3b"],
Cell[54895, 1544, 1287, 34, 94, "Output",ExpressionUUID->"a5995493-e774-4fc8-8aae-959e71598684"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[56243, 1585, 238, 4, 42, "Subsection",ExpressionUUID->"6b6959c1-84bd-4cef-a11c-4b6cad59e5c3"],
Cell[CellGroupData[{
Cell[56506, 1593, 222, 5, 49, "Subsubsection",ExpressionUUID->"01b18b33-7a4f-48d7-af7a-c6e8bc5f16e3"],
Cell[CellGroupData[{
Cell[56753, 1602, 1355, 38, 153, "Input",ExpressionUUID->"18eb577e-079f-4a3a-a913-3f890c858e63"],
Cell[58111, 1642, 426, 7, 45, "Output",ExpressionUUID->"cd630deb-c434-4960-b60f-e9a15845517b"],
Cell[58540, 1651, 509, 10, 45, "Output",ExpressionUUID->"f4fc1025-92c5-4a30-a933-846b243390e0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59098, 1667, 190, 4, 40, "Subsubsection",ExpressionUUID->"c1776eb5-c4a2-4747-8fb0-0080e57c1d48"],
Cell[CellGroupData[{
Cell[59313, 1675, 1617, 41, 127, "Input",ExpressionUUID->"718b21b8-731f-4e84-b494-84fdbed38b55"],
Cell[60933, 1718, 742, 12, 38, "Output",ExpressionUUID->"110c59dd-5e87-47d1-80cf-780d3cb8f484"],
Cell[61678, 1732, 827, 15, 38, "Output",ExpressionUUID->"19e05884-9fd8-4ad7-8511-32833daacbe8"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62566, 1754, 247, 4, 60, "Subsection",ExpressionUUID->"3b5f4183-b9ef-4cc7-a573-febc077f30d2"],
Cell[CellGroupData[{
Cell[62838, 1762, 3586, 79, 235, "Input",ExpressionUUID->"62da7581-ba57-4f3a-9ce2-f52ccb90b281"],
Cell[66427, 1843, 2126, 29, 38, "Output",ExpressionUUID->"a97f1f79-a273-4835-8b46-a2d632f5c3e4"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/rec.txt <==
rec[m_, j_] = -2*(144 - 12*d - 2*j + d*j + j^2 + 2*l - d*l - l^2 - 48*m + 
       2*d*m + 4*m^2 - 24*\[CapitalDelta] + 2*d*\[CapitalDelta] + 
       4*m*\[CapitalDelta])*w[-6 + m, j] + 
     16*(116 - 12*d - 5*j + d*j + j^2 + 2*l - d*l - l^2 - 42*m + 2*d*m + 
       4*m^2 - 21*\[CapitalDelta] + 2*d*\[CapitalDelta] + 
       4*m*\[CapitalDelta] + \[CapitalDelta]12^2)*w[-5 + m, -2 + j] + 
     (4*(2 + d - 2*q)*(-880 + 340*d - 30*d^2 + 88*j - 48*d*j + 2*d^2*j - 
        44*j^2 + 2*d*j^2 - 16*l + 12*d*l - 2*d^2*l + 8*l^2 - 2*d*l^2 + 
        336*m - 108*d*m + 6*d^2*m - 16*j*m + 8*d*j*m + 8*j^2*m - 32*m^2 + 
        8*d*m^2 + 168*\[CapitalDelta] - 62*d*\[CapitalDelta] + 
        5*d^2*\[CapitalDelta] - 8*j*\[CapitalDelta] + 4*d*j*\[CapitalDelta] + 
        4*j^2*\[CapitalDelta] - 32*m*\[CapitalDelta] + 
        8*d*m*\[CapitalDelta] - 8*\[CapitalDelta]12^2 + 
        2*d*\[CapitalDelta]12^2)*w[-5 + m, j])/((-4 + d + 2*j)*(d + 2*j)) + 
     (16*(2 + j)*(-2 + d + j)*(1 + d + j - q)*(-1 + j + q)*
       (110 - 9*d + j + d*j + j^2 + 2*l - d*l - l^2 - 42*m + 2*d*m + 4*m^2 - 
        21*\[CapitalDelta] + 2*d*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        \[CapitalDelta]12^2)*w[-5 + m, 2 + j])/((-2 + d + 2*j)*(d + 2*j)^2*
       (2 + d + 2*j)) - 32*(96 - 12*d - 8*j + d*j + j^2 + 2*l - d*l - l^2 - 
       36*m + 2*d*m + 4*m^2 - 18*\[CapitalDelta] + 2*d*\[CapitalDelta] + 
       4*m*\[CapitalDelta])*w[-4 + m, -4 + j] - 
     (32*(2 + d - 2*q)*(-336 + 186*d - 18*d^2 + 140*j - 39*d*j + d^2*j - 
        34*j^2 + d*j^2 - 8*l + 6*d*l - d^2*l + 4*l^2 - d*l^2 + 144*m - 
        60*d*m + 4*d^2*m - 32*j*m + 8*d*j*m + 8*j^2*m - 16*m^2 + 4*d*m^2 + 
        72*\[CapitalDelta] - 34*d*\[CapitalDelta] + 3*d^2*\[CapitalDelta] - 
        16*j*\[CapitalDelta] + 4*d*j*\[CapitalDelta] + 
        4*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 4*d*m*\[CapitalDelta])*
       w[-4 + m, -2 + j])/((-8 + d + 2*j)*(d + 2*j)) - 
     (2*(18432 + 23040*d - 16256*d^2 + 160*d^3 + 1024*d^4 - 120*d^5 + 
        39552*j - 19104*d*j - 4376*d^2*j + 2932*d^3*j - 466*d^4*j + 5*d^5*j - 
        2176*j^2 - 20880*d*j^2 + 9396*d^2*j^2 - 1224*d^3*j^2 + 13*d^4*j^2 - 
        17984*j^3 + 12320*d*j^3 - 1792*d^2*j^3 + 64*d^3*j^3 + 4976*j^4 - 
        1312*d*j^4 + 152*d^2*j^4 - 288*j^5 + 144*d*j^5 + 48*j^6 + 768*l + 
        544*d*l - 712*d^2*l + 76*d^3*l + 34*d^4*l - 5*d^5*l + 1088*j*l - 
        832*d*j*l - 16*d^2*j*l + 96*d^3*j*l - 8*d^4*j*l - 160*j^2*l - 
        432*d*j^2*l + 368*d^2*j^2*l - 56*d^3*j^2*l - 384*j^3*l + 
        384*d*j^3*l - 96*d^2*j^3*l + 96*j^4*l - 48*d*j^4*l - 384*l^2 - 
        464*d*l^2 + 124*d^2*l^2 + 24*d^3*l^2 - 5*d^4*l^2 - 544*j*l^2 + 
        144*d*j*l^2 + 80*d^2*j*l^2 - 8*d^3*j*l^2 + 80*j^2*l^2 + 
        256*d*j^2*l^2 - 56*d^2*j^2*l^2 + 192*j^3*l^2 - 96*d*j^3*l^2 - 
        48*j^4*l^2 - 10752*m - 13184*d*m + 6048*d^2*m + 344*d^3*m - 
        336*d^4*m + 30*d^5*m - 18688*j*m + 6976*d*j*m + 2464*d^2*j*m - 
        864*d^3*j*m + 112*d^4*j*m + 1664*j^2*m + 9504*d*j^2*m - 
        3200*d^2*j^2*m + 272*d^3*j^2*m + 7680*j^3*m - 4480*d*j^3*m + 
        320*d^2*j^3*m - 1920*j^4*m + 160*d*j^4*m + 1536*m^2 + 1856*d*m^2 - 
        496*d^2*m^2 - 96*d^3*m^2 + 20*d^4*m^2 + 2176*j*m^2 - 576*d*j*m^2 - 
        320*d^2*j*m^2 + 32*d^3*j*m^2 - 320*j^2*m^2 - 1024*d*j^2*m^2 + 
        224*d^2*j^2*m^2 - 768*j^3*m^2 + 384*d*j^3*m^2 + 192*j^4*m^2 - 
        36864*q + 15360*d*q + 7680*d^2*q - 3840*d^3*q + 384*d^4*q + 
        6912*j*q - 3328*d*j*q - 1664*d^2*j*q + 832*d^3*j*q - 16*d^4*j*q - 
        3200*j^2*q - 192*d*j^2*q + 736*d^2*j^2*q + 16*d^3*j^2*q - 256*j^3*q + 
        64*d^2*j^3*q + 64*j^4*q + 32*d*j^4*q - 1536*l*q + 640*d*l*q + 
        320*d^2*l*q - 160*d^3*l*q + 16*d^4*l*q - 256*j*l*q + 128*d*j*l*q + 
        64*d^2*j*l*q - 32*d^3*j*l*q + 128*j^2*l*q - 32*d^2*j^2*l*q + 
        768*l^2*q + 64*d*l^2*q - 128*d^2*l^2*q + 16*d^3*l^2*q + 128*j*l^2*q - 
        32*d^2*j*l^2*q - 64*j^2*l^2*q - 32*d*j^2*l^2*q + 21504*m*q - 
        2816*d*m*q - 3968*d^2*m*q + 1216*d^3*m*q - 96*d^4*m*q + 512*j*m*q + 
        768*d*j*m*q - 128*d^2*j*m*q - 192*d^3*j*m*q - 256*j^2*m*q - 
        512*d*j^2*m*q - 192*d^2*j^2*m*q - 3072*m^2*q - 256*d*m^2*q + 
        512*d^2*m^2*q - 64*d^3*m^2*q - 512*j*m^2*q + 128*d^2*j*m^2*q + 
        256*j^2*m^2*q + 128*d*j^2*m^2*q + 18432*q^2 - 16896*d*q^2 + 
        4608*d^2*q^2 - 384*d^3*q^2 - 3456*j*q^2 + 3392*d*j*q^2 - 
        864*d^2*j*q^2 + 16*d^3*j*q^2 + 1600*j^2*q^2 - 704*d*j^2*q^2 - 
        16*d^2*j^2*q^2 + 128*j^3*q^2 - 64*d*j^3*q^2 - 32*j^4*q^2 + 
        768*l*q^2 - 704*d*l*q^2 + 192*d^2*l*q^2 - 16*d^3*l*q^2 + 
        128*j*l*q^2 - 128*d*j*l*q^2 + 32*d^2*j*l*q^2 - 64*j^2*l*q^2 + 
        32*d*j^2*l*q^2 - 384*l^2*q^2 + 160*d*l^2*q^2 - 16*d^2*l^2*q^2 - 
        64*j*l^2*q^2 + 32*d*j*l^2*q^2 + 32*j^2*l^2*q^2 - 10752*m*q^2 + 
        6784*d*m*q^2 - 1408*d^2*m*q^2 + 96*d^3*m*q^2 - 256*j*m*q^2 - 
        256*d*j*m*q^2 + 192*d^2*j*m*q^2 + 128*j^2*m*q^2 + 192*d*j^2*m*q^2 + 
        1536*m^2*q^2 - 640*d*m^2*q^2 + 64*d^2*m^2*q^2 + 256*j*m^2*q^2 - 
        128*d*j*m^2*q^2 - 128*j^2*m^2*q^2 - 5376*\[CapitalDelta] - 
        6208*d*\[CapitalDelta] + 3488*d^2*\[CapitalDelta] + 
        48*d^3*\[CapitalDelta] - 192*d^4*\[CapitalDelta] + 
        20*d^5*\[CapitalDelta] - 9344*j*\[CapitalDelta] + 
        4032*d*j*\[CapitalDelta] + 1088*d^2*j*\[CapitalDelta] - 
        512*d^3*j*\[CapitalDelta] + 64*d^4*j*\[CapitalDelta] + 
        832*j^2*\[CapitalDelta] + 4672*d*j^2*\[CapitalDelta] - 
        1856*d^2*j^2*\[CapitalDelta] + 192*d^3*j^2*\[CapitalDelta] + 
        3840*j^3*\[CapitalDelta] - 2432*d*j^3*\[CapitalDelta] + 
        256*d^2*j^3*\[CapitalDelta] - 960*j^4*\[CapitalDelta] + 
        128*d*j^4*\[CapitalDelta] + 1536*m*\[CapitalDelta] + 
        1856*d*m*\[CapitalDelta] - 496*d^2*m*\[CapitalDelta] - 
        96*d^3*m*\[CapitalDelta] + 20*d^4*m*\[CapitalDelta] + 
        2176*j*m*\[CapitalDelta] - 576*d*j*m*\[CapitalDelta] - 
        320*d^2*j*m*\[CapitalDelta] + 32*d^3*j*m*\[CapitalDelta] - 
        320*j^2*m*\[CapitalDelta] - 1024*d*j^2*m*\[CapitalDelta] + 
        224*d^2*j^2*m*\[CapitalDelta] - 768*j^3*m*\[CapitalDelta] + 
        384*d*j^3*m*\[CapitalDelta] + 192*j^4*m*\[CapitalDelta] + 
        10752*q*\[CapitalDelta] - 2176*d*q*\[CapitalDelta] - 
        2048*d^2*q*\[CapitalDelta] + 736*d^3*q*\[CapitalDelta] - 
        64*d^4*q*\[CapitalDelta] + 256*j*q*\[CapitalDelta] + 
        256*d*j*q*\[CapitalDelta] - 64*d^2*j*q*\[CapitalDelta] - 
        64*d^3*j*q*\[CapitalDelta] - 128*j^2*q*\[CapitalDelta] - 
        192*d*j^2*q*\[CapitalDelta] - 64*d^2*j^2*q*\[CapitalDelta] - 
        3072*m*q*\[CapitalDelta] - 256*d*m*q*\[CapitalDelta] + 
        512*d^2*m*q*\[CapitalDelta] - 64*d^3*m*q*\[CapitalDelta] - 
        512*j*m*q*\[CapitalDelta] + 128*d^2*j*m*q*\[CapitalDelta] + 
        256*j^2*m*q*\[CapitalDelta] + 128*d*j^2*m*q*\[CapitalDelta] - 
        5376*q^2*\[CapitalDelta] + 3776*d*q^2*\[CapitalDelta] - 
        864*d^2*q^2*\[CapitalDelta] + 64*d^3*q^2*\[CapitalDelta] - 
        128*j*q^2*\[CapitalDelta] - 64*d*j*q^2*\[CapitalDelta] + 
        64*d^2*j*q^2*\[CapitalDelta] + 64*j^2*q^2*\[CapitalDelta] + 
        64*d*j^2*q^2*\[CapitalDelta] + 1536*m*q^2*\[CapitalDelta] - 
        640*d*m*q^2*\[CapitalDelta] + 64*d^2*m*q^2*\[CapitalDelta] + 
        256*j*m*q^2*\[CapitalDelta] - 128*d*j*m*q^2*\[CapitalDelta] - 
        128*j^2*m*q^2*\[CapitalDelta] + 384*d*\[CapitalDelta]12^2 + 
        32*d^2*\[CapitalDelta]12^2 - 64*d^3*\[CapitalDelta]12^2 + 
        8*d^4*\[CapitalDelta]12^2 + 768*j*\[CapitalDelta]12^2 + 
        128*d*j*\[CapitalDelta]12^2 - 384*d^2*j*\[CapitalDelta]12^2 + 
        64*d^3*j*\[CapitalDelta]12^2 + 128*j^2*\[CapitalDelta]12^2 - 
        768*d*j^2*\[CapitalDelta]12^2 + 192*d^2*j^2*\[CapitalDelta]12^2 - 
        512*j^3*\[CapitalDelta]12^2 + 256*d*j^3*\[CapitalDelta]12^2 + 
        128*j^4*\[CapitalDelta]12^2)*w[-4 + m, j])/
      ((-6 + d + 2*j)*(-4 + d + 2*j)*(d + 2*j)*(2 + d + 2*j)) - 
     (32*(2 + j)*(-2 + d + j)*(2 + d - 2*q)*(1 + d + j - q)*(-1 + j + q)*
       (-192 + 108*d - 15*d^2 - 4*j - 33*d*j + d^2*j - 34*j^2 + d*j^2 - 8*l + 
        6*d*l - d^2*l + 4*l^2 - d*l^2 + 112*m - 44*d*m + 4*d^2*m + 8*d*j*m + 
        8*j^2*m - 16*m^2 + 4*d*m^2 + 56*\[CapitalDelta] - 
        26*d*\[CapitalDelta] + 3*d^2*\[CapitalDelta] + 
        4*d*j*\[CapitalDelta] + 4*j^2*\[CapitalDelta] - 
        16*m*\[CapitalDelta] + 4*d*m*\[CapitalDelta])*w[-4 + m, 2 + j])/
      ((-4 + d + 2*j)*(-2 + d + 2*j)*(d + 2*j)^2*(2 + d + 2*j)*
       (4 + d + 2*j)) - (32*(2 + j)*(4 + j)*(-2 + d + j)*(d + j)*
       (1 + d + j - q)*(3 + d + j - q)*(-1 + j + q)*(1 + j + q)*
       (84 - 6*d + 4*j + d*j + j^2 + 2*l - d*l - l^2 - 36*m + 2*d*m + 4*m^2 - 
        18*\[CapitalDelta] + 2*d*\[CapitalDelta] + 4*m*\[CapitalDelta])*
       w[-4 + m, 4 + j])/((-2 + d + 2*j)*(d + 2*j)^2*(2 + d + 2*j)^2*
       (4 + d + 2*j)^2*(6 + d + 2*j)) + 64*(2 + d - 2*q)*
      (-6 + 2*m + \[CapitalDelta])*w[-3 + m, -4 + j] + 
     (32*(-32 - 11*d^2 + 3*d^3 + 48*j - 28*d*j + 4*d^2*j - 12*j^2 + 4*d*j^2 + 
        64*q + 16*d*q - 8*d^2*q - 32*q^2 + 8*d*q^2)*
       (-6 + 2*m + \[CapitalDelta])*w[-3 + m, -2 + j])/
      ((-8 + d + 2*j)*(d + 2*j)) + 
     (8*(2 + d - 2*q)*(-96 + 328*d - 4*d^2 - 38*d^3 + 5*d^4 + 128*j + 
        144*d*j - 136*d^2*j + 16*d^3*j + 64*j^2 - 232*d*j^2 + 48*d^2*j^2 - 
        128*j^3 + 64*d*j^3 + 32*j^4 - 384*q - 32*d*q + 64*d^2*q - 8*d^3*q - 
        64*j*q + 16*d^2*j*q + 32*j^2*q + 16*d*j^2*q + 192*q^2 - 80*d*q^2 + 
        8*d^2*q^2 + 32*j*q^2 - 16*d*j*q^2 - 16*j^2*q^2)*
       (-6 + 2*m + \[CapitalDelta])*w[-3 + m, j])/((-6 + d + 2*j)*
       (-4 + d + 2*j)*(d + 2*j)*(2 + d + 2*j)) + 
     (32*(2 + j)*(-2 + d + j)*(1 + d + j - q)*(-1 + j + q)*
       (16 - 40*d - 3*d^2 + 3*d^3 - 12*d*j + 4*d^2*j - 12*j^2 + 4*d*j^2 + 
        64*q + 16*d*q - 8*d^2*q - 32*q^2 + 8*d*q^2)*
       (-6 + 2*m + \[CapitalDelta])*w[-3 + m, 2 + j])/
      ((-4 + d + 2*j)*(-2 + d + 2*j)*(d + 2*j)^2*(2 + d + 2*j)*
       (4 + d + 2*j)) + (64*(2 + j)*(4 + j)*(-2 + d + j)*(d + j)*
       (2 + d - 2*q)*(1 + d + j - q)*(3 + d + j - q)*(-1 + j + q)*(1 + j + q)*
       (-6 + 2*m + \[CapitalDelta])*w[-3 + m, 4 + j])/
      ((-2 + d + 2*j)*(d + 2*j)^2*(2 + d + 2*j)^2*(4 + d + 2*j)^2*
       (6 + d + 2*j)) + 32*(24 - 8*j + d*j + j^2 + 2*l - d*l - l^2 - 12*m - 
       2*d*m + 4*m^2 - 6*\[CapitalDelta] + 4*m*\[CapitalDelta])*
      w[-2 + m, -4 + j] + (32*(2 + d - 2*q)*(-48 - 30*d + 6*d^2 - 52*j + 
        9*d*j + d^2*j + 14*j^2 + d*j^2 - 8*l + 6*d*l - d^2*l + 4*l^2 - 
        d*l^2 + 48*m + 12*d*m - 4*d^2*m + 32*j*m - 8*d*j*m - 8*j^2*m - 
        16*m^2 + 4*d*m^2 + 24*\[CapitalDelta] + 2*d*\[CapitalDelta] - 
        d^2*\[CapitalDelta] + 16*j*\[CapitalDelta] - 4*d*j*\[CapitalDelta] - 
        4*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 4*d*m*\[CapitalDelta])*
       w[-2 + m, -2 + j])/((-8 + d + 2*j)*(d + 2*j)) + 
     (2*(9216 + 10752*d + 2176*d^2 - 1232*d^3 - 272*d^4 + 60*d^5 + 5760*j + 
        2016*d*j - 1112*d^2*j - 1100*d^3*j + 206*d^4*j + 5*d^5*j - 3712*j^2 - 
        720*d*j^2 - 1740*d^2*j^2 + 408*d^3*j^2 + 13*d^4*j^2 + 448*j^3 - 
        736*d*j^3 + 128*d^2*j^3 + 64*d^3*j^3 + 368*j^4 - 352*d*j^4 + 
        152*d^2*j^4 - 288*j^5 + 144*d*j^5 + 48*j^6 + 768*l + 544*d*l - 
        712*d^2*l + 76*d^3*l + 34*d^4*l - 5*d^5*l + 1088*j*l - 832*d*j*l - 
        16*d^2*j*l + 96*d^3*j*l - 8*d^4*j*l - 160*j^2*l - 432*d*j^2*l + 
        368*d^2*j^2*l - 56*d^3*j^2*l - 384*j^3*l + 384*d*j^3*l - 
        96*d^2*j^3*l + 96*j^4*l - 48*d*j^4*l - 384*l^2 - 464*d*l^2 + 
        124*d^2*l^2 + 24*d^3*l^2 - 5*d^4*l^2 - 544*j*l^2 + 144*d*j*l^2 + 
        80*d^2*j*l^2 - 8*d^3*j*l^2 + 80*j^2*l^2 + 256*d*j^2*l^2 - 
        56*d^2*j^2*l^2 + 192*j^3*l^2 - 96*d*j^3*l^2 - 48*j^4*l^2 - 7680*m - 
        9088*d*m - 96*d^2*m + 808*d^3*m + 96*d^4*m - 30*d^5*m - 7424*j*m - 
        64*d*j*m + 1376*d^2*j*m + 480*d^3*j*m - 112*d^4*j*m + 2176*j^2*m + 
        2784*d*j^2*m + 512*d^2*j^2*m - 272*d^3*j^2*m + 1536*j^3*m - 
        128*d*j^3*m - 320*d^2*j^3*m - 384*j^4*m - 160*d*j^4*m + 1536*m^2 + 
        1856*d*m^2 - 496*d^2*m^2 - 96*d^3*m^2 + 20*d^4*m^2 + 2176*j*m^2 - 
        576*d*j*m^2 - 320*d^2*j*m^2 + 32*d^3*j*m^2 - 320*j^2*m^2 - 
        1024*d*j^2*m^2 + 224*d^2*j^2*m^2 - 768*j^3*m^2 + 384*d*j^3*m^2 + 
        192*j^4*m^2 - 18432*q - 10752*d*q + 2304*d^2*q + 1152*d^3*q - 
        192*d^4*q - 8448*j*q + 1280*d*j*q + 2176*d^2*j*q - 320*d^3*j*q - 
        16*d^4*j*q + 4480*j^2*q + 1344*d*j^2*q - 416*d^2*j^2*q + 
        16*d^3*j^2*q - 256*j^3*q + 64*d^2*j^3*q + 64*j^4*q + 32*d*j^4*q - 
        1536*l*q + 640*d*l*q + 320*d^2*l*q - 160*d^3*l*q + 16*d^4*l*q - 
        256*j*l*q + 128*d*j*l*q + 64*d^2*j*l*q - 32*d^3*j*l*q + 128*j^2*l*q - 
        32*d^2*j^2*l*q + 768*l^2*q + 64*d*l^2*q - 128*d^2*l^2*q + 
        16*d^3*l^2*q + 128*j*l^2*q - 32*d^2*j*l^2*q - 64*j^2*l^2*q - 
        32*d*j^2*l^2*q + 15360*m*q + 5888*d*m*q - 2176*d^2*m*q - 
        448*d^3*m*q + 96*d^4*m*q + 5632*j*m*q - 768*d*j*m*q - 
        1408*d^2*j*m*q + 192*d^3*j*m*q - 2816*j^2*m*q - 1024*d*j^2*m*q + 
        192*d^2*j^2*m*q - 3072*m^2*q - 256*d*m^2*q + 512*d^2*m^2*q - 
        64*d^3*m^2*q - 512*j*m^2*q + 128*d^2*j*m^2*q + 256*j^2*m^2*q + 
        128*d*j^2*m^2*q + 9216*q^2 + 768*d*q^2 - 1536*d^2*q^2 + 192*d^3*q^2 + 
        4224*j*q^2 - 2752*d*j*q^2 + 288*d^2*j*q^2 + 16*d^3*j*q^2 - 
        2240*j^2*q^2 + 448*d*j^2*q^2 - 16*d^2*j^2*q^2 + 128*j^3*q^2 - 
        64*d*j^3*q^2 - 32*j^4*q^2 + 768*l*q^2 - 704*d*l*q^2 + 192*d^2*l*q^2 - 
        16*d^3*l*q^2 + 128*j*l*q^2 - 128*d*j*l*q^2 + 32*d^2*j*l*q^2 - 
        64*j^2*l*q^2 + 32*d*j^2*l*q^2 - 384*l^2*q^2 + 160*d*l^2*q^2 - 
        16*d^2*l^2*q^2 - 64*j*l^2*q^2 + 32*d*j*l^2*q^2 + 32*j^2*l^2*q^2 - 
        7680*m*q^2 + 896*d*m*q^2 + 640*d^2*m*q^2 - 96*d^3*m*q^2 - 
        2816*j*m*q^2 + 1792*d*j*m*q^2 - 192*d^2*j*m*q^2 + 1408*j^2*m*q^2 - 
        192*d*j^2*m*q^2 + 1536*m^2*q^2 - 640*d*m^2*q^2 + 64*d^2*m^2*q^2 + 
        256*j*m^2*q^2 - 128*d*j*m^2*q^2 - 128*j^2*m^2*q^2 - 
        3840*\[CapitalDelta] - 4160*d*\[CapitalDelta] + 
        416*d^2*\[CapitalDelta] + 280*d^3*\[CapitalDelta] + 
        24*d^4*\[CapitalDelta] - 10*d^5*\[CapitalDelta] - 
        3712*j*\[CapitalDelta] + 512*d*j*\[CapitalDelta] + 
        544*d^2*j*\[CapitalDelta] + 160*d^3*j*\[CapitalDelta] - 
        48*d^4*j*\[CapitalDelta] + 1088*j^2*\[CapitalDelta] + 
        1312*d*j^2*\[CapitalDelta] - 80*d^3*j^2*\[CapitalDelta] + 
        768*j^3*\[CapitalDelta] - 256*d*j^3*\[CapitalDelta] - 
        64*d^2*j^3*\[CapitalDelta] - 192*j^4*\[CapitalDelta] - 
        32*d*j^4*\[CapitalDelta] + 1536*m*\[CapitalDelta] + 
        1856*d*m*\[CapitalDelta] - 496*d^2*m*\[CapitalDelta] - 
        96*d^3*m*\[CapitalDelta] + 20*d^4*m*\[CapitalDelta] + 
        2176*j*m*\[CapitalDelta] - 576*d*j*m*\[CapitalDelta] - 
        320*d^2*j*m*\[CapitalDelta] + 32*d^3*j*m*\[CapitalDelta] - 
        320*j^2*m*\[CapitalDelta] - 1024*d*j^2*m*\[CapitalDelta] + 
        224*d^2*j^2*m*\[CapitalDelta] - 768*j^3*m*\[CapitalDelta] + 
        384*d*j^3*m*\[CapitalDelta] + 192*j^4*m*\[CapitalDelta] + 
        7680*q*\[CapitalDelta] + 2176*d*q*\[CapitalDelta] - 
        1152*d^2*q*\[CapitalDelta] - 96*d^3*q*\[CapitalDelta] + 
        32*d^4*q*\[CapitalDelta] + 2816*j*q*\[CapitalDelta] - 
        512*d*j*q*\[CapitalDelta] - 704*d^2*j*q*\[CapitalDelta] + 
        128*d^3*j*q*\[CapitalDelta] - 1408*j^2*q*\[CapitalDelta] - 
        448*d*j^2*q*\[CapitalDelta] + 128*d^2*j^2*q*\[CapitalDelta] - 
        3072*m*q*\[CapitalDelta] - 256*d*m*q*\[CapitalDelta] + 
        512*d^2*m*q*\[CapitalDelta] - 64*d^3*m*q*\[CapitalDelta] - 
        512*j*m*q*\[CapitalDelta] + 128*d^2*j*m*q*\[CapitalDelta] + 
        256*j^2*m*q*\[CapitalDelta] + 128*d*j^2*m*q*\[CapitalDelta] - 
        3840*q^2*\[CapitalDelta] + 832*d*q^2*\[CapitalDelta] + 
        160*d^2*q^2*\[CapitalDelta] - 32*d^3*q^2*\[CapitalDelta] - 
        1408*j*q^2*\[CapitalDelta] + 960*d*j*q^2*\[CapitalDelta] - 
        128*d^2*j*q^2*\[CapitalDelta] + 704*j^2*q^2*\[CapitalDelta] - 
        128*d*j^2*q^2*\[CapitalDelta] + 1536*m*q^2*\[CapitalDelta] - 
        640*d*m*q^2*\[CapitalDelta] + 64*d^2*m*q^2*\[CapitalDelta] + 
        256*j*m*q^2*\[CapitalDelta] - 128*d*j*m*q^2*\[CapitalDelta] - 
        128*j^2*m*q^2*\[CapitalDelta] + 384*d*\[CapitalDelta]12^2 + 
        32*d^2*\[CapitalDelta]12^2 - 64*d^3*\[CapitalDelta]12^2 + 
        8*d^4*\[CapitalDelta]12^2 + 768*j*\[CapitalDelta]12^2 + 
        128*d*j*\[CapitalDelta]12^2 - 384*d^2*j*\[CapitalDelta]12^2 + 
        64*d^3*j*\[CapitalDelta]12^2 + 128*j^2*\[CapitalDelta]12^2 - 
        768*d*j^2*\[CapitalDelta]12^2 + 192*d^2*j^2*\[CapitalDelta]12^2 - 
        512*j^3*\[CapitalDelta]12^2 + 256*d*j^3*\[CapitalDelta]12^2 + 
        128*j^4*\[CapitalDelta]12^2)*w[-2 + m, j])/
      ((-6 + d + 2*j)*(-4 + d + 2*j)*(d + 2*j)*(2 + d + 2*j)) + 
     (32*(2 + j)*(-2 + d + j)*(2 + d - 2*q)*(1 + d + j - q)*(-1 + j + q)*
       (-96 - 12*d + 9*d^2 - 4*j + 15*d*j + d^2*j + 14*j^2 + d*j^2 - 8*l + 
        6*d*l - d^2*l + 4*l^2 - d*l^2 + 80*m - 4*d*m - 4*d^2*m - 8*d*j*m - 
        8*j^2*m - 16*m^2 + 4*d*m^2 + 40*\[CapitalDelta] - 
        6*d*\[CapitalDelta] - d^2*\[CapitalDelta] - 4*d*j*\[CapitalDelta] - 
        4*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 4*d*m*\[CapitalDelta])*
       w[-2 + m, 2 + j])/((-4 + d + 2*j)*(-2 + d + 2*j)*(d + 2*j)^2*
       (2 + d + 2*j)*(4 + d + 2*j)) + (32*(2 + j)*(4 + j)*(-2 + d + j)*
       (d + j)*(1 + d + j - q)*(3 + d + j - q)*(-1 + j + q)*(1 + j + q)*
       (12 + 6*d + 4*j + d*j + j^2 + 2*l - d*l - l^2 - 12*m - 2*d*m + 4*m^2 - 
        6*\[CapitalDelta] + 4*m*\[CapitalDelta])*w[-2 + m, 4 + j])/
      ((-2 + d + 2*j)*(d + 2*j)^2*(2 + d + 2*j)^2*(4 + d + 2*j)^2*
       (6 + d + 2*j)) - 16*(8 - 5*j + d*j + j^2 + 2*l - d*l - l^2 - 6*m - 
       2*d*m + 4*m^2 - 3*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
       \[CapitalDelta]12^2)*w[-1 + m, -2 + j] - 
     (4*(2 + d - 2*q)*(-16 - 20*d + 6*d^2 - 8*j + 2*d^2*j + 4*j^2 + 2*d*j^2 - 
        16*l + 12*d*l - 2*d^2*l + 8*l^2 - 2*d*l^2 + 48*m + 12*d*m - 6*d^2*m + 
        16*j*m - 8*d*j*m - 8*j^2*m - 32*m^2 + 8*d*m^2 + 24*\[CapitalDelta] - 
        2*d*\[CapitalDelta] - d^2*\[CapitalDelta] + 8*j*\[CapitalDelta] - 
        4*d*j*\[CapitalDelta] - 4*j^2*\[CapitalDelta] - 
        32*m*\[CapitalDelta] + 8*d*m*\[CapitalDelta] - 
        8*\[CapitalDelta]12^2 + 2*d*\[CapitalDelta]12^2)*w[-1 + m, j])/
      ((-4 + d + 2*j)*(d + 2*j)) - (16*(2 + j)*(-2 + d + j)*(1 + d + j - q)*
       (-1 + j + q)*(2 + 3*d + j + d*j + j^2 + 2*l - d*l - l^2 - 6*m - 
        2*d*m + 4*m^2 - 3*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        \[CapitalDelta]12^2)*w[-1 + m, 2 + j])/((-2 + d + 2*j)*(d + 2*j)^2*
       (2 + d + 2*j)) + 2*(-2*j + d*j + j^2 + 2*l - d*l - l^2 - 2*d*m + 
       4*m^2 + 4*m*\[CapitalDelta])*w[m, j]

